Deductive Verification of Floating-Point Java Programs in KeY

Deductive verification has been successful in verifying interesting properties of real-world programs. One notable gap is the limited support for floating-point reasoning. This is unfortunate, as floating-point arithmetic is particularly unintuitive to reason about due to rounding as well as the presence of the special values infinity and `Not a Number' (NaN). In this paper, we present the first floating-point support in a deductive verification tool for the Java programming language. Our support in the KeY verifier handles arithmetic via floating-point decision procedures inside SMT solvers and transcendental functions via axiomatization. We evaluate this integration on new benchmarks, and show that this approach is powerful enough to prove the absence of floating-point special values -- often a prerequisite for further reasoning about numerical computations -- as well as certain functional properties for realistic benchmarks.

==> cleanbibtex.py <==
import os
import sys
from copy import copy

import bibtexparser
from bibtexparser.bwriter import BibTexWriter

if len(sys.argv) < 2:
    print("Not enough arguments\n Usage: python3 cleanbibtex.py source-bib.bib")
    exit(-1)

source = sys.argv[1]
target = source.replace('.bib', '_clean.bib')

with open(source) as bibtex_file:
    parser = bibtexparser.bparser.BibTexParser(ignore_nonstandard_types=False, interpolate_strings=False)
    bib_database = bibtexparser.load(bibtex_file, parser)


unnecessaryFields = ['bdsk-url-1', 'keywords', 'date-added', 'date-modified',
    'numpages', 'bdsk-url-2', 'month', 'address', 'timestamp', 'biburl', 'bibsource', 'editor', 'location', 'doi']

unnecessaryFieldsProceedings = ['pages', 'volume', 'publisher', 'url', 'isbn', 'series']

unnecessaryFieldsArticle = ['pages', 'publisher', 'url']

conferences = {
  'CAV': 'Computer Aided Verification',
  'FMCAD': 'Formal Methods in Computer Aided Design',
  'VMCAI': 'Verification, Model Checking, and Abstract Interpretation',
  'TACAS': 'Tools and Algorithms for the Construction and Analysis of Systems',
  'ESOP': 'Programming Languages and Systems',
  'OOPSLA': 'Object Oriented Programming Systems Languages {\&} Applications',
  'Formal Methods in Computer Aided Design': 'FMCAD',
  'IJCAR': 'International Joint Conference on Automated Reasoning',
  'ESEC/FSE': 'Foundations of Software Engineering',
  'FSE': 'Foundations of Software Engineering',
  'ATVA': 'Automated Technology for Verification and Analysis',
  'SAS': 'Static Analysis Symposium',
  'PLDI': 'Programming Language Design and Implementation',
  'ICLR': 'International Conference on Learning Representations',
  'NeurIPS': 'Neural Information Processing Systems',
  'HSCC': 'Hybrid Systems: Computation and Control',
  'ICAPS': 'International Conference on Automated Planning and Scheduling',
  'IJCAI': 'International Joint Conference on Artificial Intelligence',
  'AAMAS': 'Autonomous Agents and Multi-Agent Systems',
  'ACL': 'Annual Meeting of the Association for Computational Linguistics',
  'AAAI': 'Conference on Artificial Intelligence',
  'ICRA': 'International Conference on Robotics and Automation',
  'POPL': 'Principles of Programming Languages',
  'ICCPS': 'International Conference on Cyber-Physical Systems',
  'ICSE': 'International Conference on Software Engineering',
  'ICML': 'International Conference on Machine Learning'
}

allTitles = []


for ref in bib_database.entries:
    #print(ref)
    # check for duplicate titles
    title = ref['title']
    if title.upper() in allTitles:
        print(f"Warning: duplicate entries with title: {ref['title']}")
    else:
        allTitles.append(title.upper())   # if the title is unique cache it

    # force title capitalization
    if not (title.startswith('{') and title.endswith('}')):
      ref['title'] = '{%s}' % title

    # normalize conference titles
    if ref['ENTRYTYPE'] == 'inproceedings':
        booktitle = ref['booktitle'].lstrip('{').rstrip('}')
        #print(booktitle)

        for confAbbr, confName in conferences.items():
          if confName in booktitle and confAbbr in booktitle:
            ref['booktitle'] = '%s (%s)' % (confName, confAbbr)

          if 'series' in ref:
            if confName in booktitle and confAbbr in ref['series']:
              ref['booktitle'] = '%s (%s)' % (confName, confAbbr)

          if booktitle == confAbbr:
            #print('true')
            ref['booktitle'] = '%s (%s)' % (confName, confAbbr)

    # remove unnecessary fields (for all entry types)
    for field in unnecessaryFields:
        if field in ref:
            ref.pop(field)

    # for proceedings only
    if ref['ENTRYTYPE'] == 'inproceedings':
        for field in unnecessaryFieldsProceedings:
            if field in ref:
                ref.pop(field)

    # for articles
    if ref['ENTRYTYPE'] == 'article':
        for field in unnecessaryFieldsArticle:
            if field in ref:
                ref.pop(field)




    # to reduce the diff put the keys back to capital letters
    oldkeys = copy(list(ref.keys()))
    for k in oldkeys:
        if k == 'ENTRYTYPE' or k == 'ID':
            continue
        if k.capitalize() == k:
            continue
        if '-' in k:
            updK = '-'.join([pt.capitalize() for pt in k.split('-')])
            if updK == k:
                continue
        else:
            updK = k.capitalize()
        ref[updK] = ref[k]
        ref.pop(k)


writer = BibTexWriter()
writer.indent = '  '
writer.order_entries_by = None    # print entries in the same order as before
bibtex_str = bibtexparser.dumps(bib_database, writer)
output_file = open(target, "w")
output_file.write(bibtex_str)
output_file.close()

